Statistical inference for ARTFIMA time series with stable innovations

Autoregressive tempered fractionally integrated moving average with stable innovations modifies the power-law kernel of the fractionally integrated time series model by adding an exponential tempering factor. The tempered time series is a stationary model that can exhibits semi-long-range dependence. This paper develops the basic theory of the tempered time series model, including dependence structure and parameter estimation.

==> code_v0.1_finance/Finance/finance_dat.R <==
library(StableEstim)
library(tidyverse)
library(artfima)
library(fracdiff)
library(tseries)
library(LongMemoryTS)
library(tidyverse)
library(artfima)
library(arfima)
library(forecast)
library(tseries)
library(fGarch)
library(TSA)
library(StableEstim)
library(WeightedPortTest)
library(FinTS)
library(LongMemoryTS)
library(fracdiff)
library(fractal)
library(pracma)
# dat <- read.table("./data/AMZNadjCloselogreturnsquared.txt")
# Xt = dat$V1
#dat<- read.csv("./data/GOOG.csv",header=T)
#https://finance.yahoo.com/quote/%5EGSPC/history?period1=978307200&period2=1262217600&interval=1d&filter=history&frequency=1d
#Cosco Pacific Holding data from Yahoo Finance
#https://finance.yahoo.com/quote/1199.HK/history?period1=946965600&period2=1358143200&interval=1d&filter=history&frequency=1d
#dat<- read.csv("./data/1199.HK.csv",header=T) 
#Xt = as.numeric(as.character(dat$close))[-1]
#dat<- read.csv("./data/^GSPC.csv",header=T)
dat<- read.csv("./data/^DJI.csv",header=T)
dat<- read.csv("./data/BTC-USD.csv",header=T)

dat$Close = as.numeric(as.character(dat$Close))
Xt = dat$Close
date_xt = as.Date(as.character(dat$Date)[-1])
plot(as.Date(as.character(dat$Date)),Xt/10^4,type="l",xlab="Date",ylab=expression('Close, order of 10'^4))

adf.test(Xt) #not unit truth stationary
X=Xt[2:length(Xt)]/Xt[1:length(Xt)-1]
#X=log((Xt[2:length(Xt)]/Xt[1:length(Xt)-1])^2)
adf.test(X) #not unit truth stationary


McCullochParametersEstim(X)
IGParametersEstim(X)
MLParametersEstim(X,PrintTime = TRUE)
print("---------d estimates-----------")
hurstexp(X)
T<-length(spectrum(X,plot=F))
m<-floor(1+T^0.8)
print(gph(X=X,m=m))
print(Hou.Perron(X, m))

par(mfrow=c(1,1)) 
plot(date_xt,X,type="l",xlab="Date",ylab="Close")
acf(X,100,main="")
for (i in 1:20) {
  res_iid = Box.test(X,i)
  print(res_iid$p.value)
}

par(mfrow=c(2,1)) 
fit=artfima(X, glp = "ARTFIMA",arimaOrder=c(0,0,5),likAlg = "Whittle")
fit
plot(1:length(X),fit$res,xlab="Time index",ylab="ARTFIMA res",type="l")
acf(fit$res,100,main="")
acf(fit$res^2,100)
for (i in 1:20) {
  res_iid = Box.test(fit$res,i,type="Lj")
  print(res_iid$p.value)
}

par(mfrow=c(2,1)) 
fit=artfima(X, glp = "ARFIMA", arimaOrder=c(0,0,5),likAlg = "Whittle")
fit
plot(1:length(X),fit$res,xlab="Time index",ylab="ARFIMA res",type="l")
acf(fit$res,30,main="")
acf(fit$res^2,100)

for (i in 1:20) {
  res_iid = Box.test(fit$res,i, type="Lj")
  print(res_iid$p.value)
}

########################
#Plot spectral density
########################
par(mfrow=c(1,1)) 
xt=X
out <- artfima(xt, arimaOrder=c(0,0,5), likAlg="Whittle")
out
n=length(xt)
sigmaSq0 <- out$sigmaSq
#Ip<- spectrum(xt,plot=FALSE,spans=c(3,3)) 
#Ip<- spectrum(xt,plot=FALSE, kernel("daniell", c(3,3))) 
Ip<- spectrum(xt,plot=FALSE) 
fr <- Ip$freq
sp <- Ip$spec
plot(log(fr), log(sp), xlab="log frequency", ylab="log power",
     type="p",pch=16, cex=.2, ylim=c(-20,-3))
y0 <- sigmaSq0*artfimaSDF(n=length(xt), obj=out, plot="none")
L=length(y0)-1
fr2=seq(0:L)/(2*length(y0))
lines(log(fr2), log(y0), type="l", lwd=3.5, lty=1, col="Red")
D=out$d
y1 <- sigmaSq0*artfimaSDF(n=length(xt), d=D, plot="none",
                          lambda=numeric(0))
lines(log(fr2), log(y1), type="l", lwd=3.5, lty=2, col="Blue")
legend("bottomright",lty = c(1,2),legend = c("ARTFIMA","ARFIMA"), col=c("red","blue"))



==> code_v0.1_finance/R_package/artfima/R/InvertibleQ.R <==
"ARToPacf"   <-  
  function(phi){
    phik <- phi
    L <- length(phi)
    if(L == 0) return(numeric(0))
    pi <- numeric(L)
    for (k in 1:L){
      LL <- L+1-k
      pi[L+1-k] <- a <- phik[LL]
      phikp1 <- phik[-LL]
      if(abs(a)==1) break
      phik <- (phikp1+a*rev(phikp1))/(1-a^2)
    }
    pi
  }

"PacfToAR" <-
  function(pi){
    L <- length(pi)
    if (L == 0) return(numeric(0))
    if (L == 1) return(pi)
    phik <- pi[1]
    for (k in 2:L){
      phikm1 <- phik
      phik <- c(phikm1-pi[k]*rev(phikm1),pi[k])
    }
    phik
  }
`InvertibleQ` <-
  function(phi){
    identical(TRUE,try(all(abs(ARToPacf(phi))<1),silent=TRUE))
  }




==> code_v0.1_finance/R_package/artfima/R/Periodogram.R <==
Periodogram <- function(z) {
  spec.pgram(z, fast=FALSE, detrend=FALSE, plot=FALSE, taper=0, log="no", 
             type="h")$spec
}


==> code_v0.1_finance/R_package/artfima/R/artfima.R <==
artfima <-
function(z, glp=c("ARTFIMA", "ARFIMA", "ARIMA"), arimaOrder=c(0,0,0), 
         likAlg=c("exact", "Whittle"), fixd=NULL, b0=NULL, 
         lambdaMax = 3, dMax = 10) {
#
#######FIRST SECTION: set up for second section
  #
  #option fixd!=NULL only for ARTFIMA
  #the following are important "hyper-parameter" settings only for ARTFIMA
  # ignored for ARFIMA and ARIMA:
  #dMax <- 10 #abs(dHat) constrained to be less than dMax
  #lambdaMax <- 3 #max possible value for lambda estimate
  lambdaMin <- 0.000001 #min possible. This is fixed.
  #Generally you don't want to change this since it may result in numerical
  # inaccuracies. Only makes sense to consider changing these settings when
  # estimate has converged to boundary.
  #Note: because we reset for ARFIMA, we reset both these to dHi, dLo, etc in
  #the code a few lines below! Sorry for the confusion but is for the best!!
  #
  optAlg <- "None"
  constant <- TRUE
  stopifnot(is.numeric(z) && (is.ts(z) || is.vector(z)))
  stopifnot(length(arimaOrder==3) && is.numeric(arimaOrder) 
            && all(arimaOrder>=0))
  stopifnot(all(abs(arimaOrder-round(arimaOrder))<.Machine$double.eps^0.5))
  glp <- match.arg(glp)
  likAlg <- match.arg(likAlg)
  p <- arimaOrder[1]
  d0 <- arimaOrder[2]
  q <- arimaOrder[3]
  if (d0 > 0) {
    w <- diff(z, differences=d0)
  } else {
    w <- z
  }
  glpOrder <-switch(glp, "ARTFIMA"=2, "ARFIMA"=1, "ARIMA"=0)
  #fixd: must be null or numeric <2 and >=-0.5
  #number of additional parameters, 0 for ARMA, 1 for ARFIMA, 2 for ARTFIMA
  #   except when fixd is not NULL then it is glpOrder-1, for 
  glpAdd <- glpOrder-ifelse(is.null(fixd), 0, 1)
#
  stopifnot(is.null(b0) || is.null(fixd)) #b0 only available when fixd=NULL
  stopifnot(is.null(fixd)||(is.numeric(fixd)&&fixd<=2&&fixd>=-0.5)) 
  stopifnot(all(arimaOrder>=0))
  stopifnot(!(is.numeric(fixd)&&glpOrder!=2))
  is.wholenumber <- function(x) abs(x - round(x)) < .Machine$double.eps^0.5
  stopifnot(is.wholenumber(p), is.wholenumber(d0), is.wholenumber(q))
#
#upper and lower limits: used with penalty method optimization.
#Remark: convergence may be a problem with more liberal limits - be careful
  lambdaLo <- lambdaMin
  lambdaHi <- lambdaMax #(could be a little larger)
  dHi <- dMax #ARTFIMA limit (could be a little larger)
  dfHi <- 0.49 #ARFIMA limit
  #lower and upper limits with "L-BFGS-B". Useful sometimes!
  if (glp=="ARTFIMA") {
    blo<- c(lambdaLo, -dHi, rep(-0.99,p+q))
    bhi<- c(lambdaHi, dHi,  rep(0.99,p+q))
  } else {
    if (glp=="ARFIMA") {
      blo<- c(-dfHi, rep(-0.99,p+q))
    } else { #ARMA
      blo<- rep(-0.99,p+q) 
    }
    bhi <- -blo
  }
#
  mnw <- mean(w)
  if(d0 > 0) {
    w <- diff(z, differences=d0)
    }
  if(!constant) {
    mnw <- 0
  }
  w <- w-mnw
  varw <- var(w)
  n <- length(w)
#initialization
  nbeta <- p+q+glpAdd #adjusted for fixd
  binit <- numeric(nbeta)
  stopifnot(is.null(b0) || length(b0)==nbeta) #b0 must be right length
#Whittle method is fast because this is only done once
  if (likAlg%in%c("Whittle")) {
    Ip <- Periodogram(w)
  }
#null model and penalty
  nullModelLoglikelihood <- (-n/2)*log(sum(w^2)/n)
  entropyPenalty <-  switch(likAlg,
      exact=-nullModelLoglikelihood,
      Whittle=sum(w^2)
  )
  entropyPenalty <- entropyPenalty+2*abs(entropyPenalty)
#negative log-likelihood=entropy
#begin Entropy. beta - pacf parameterization
#note - ***parameters passed using lexical scoping***
#also tacvf r is exported to arfima environment
  count <- 0
  Entropy<-function(beta) { #begin Entropy() 
#in the optimization, put lambda, d, phi, theta
    phi<-theta<-lambda <- d <- numeric(0)
    r <- NA
    count <<- count+1
    if (glpOrder==2) {
      if (is.null(fixd)) { #full ARTFIMA
        d <- beta[1]
        lambda <- beta[2]
        if (abs(d)>dHi || lambda>lambdaHi || lambda < lambdaLo) {
          return(entropyPenalty)
        }
      } else { #fixd used, constrained ARTFIMA
        d <- fixd
        lambda <- beta[1]
        if (lambda>lambdaHi || lambda < lambdaLo) {
          return(entropyPenalty)
        }
      }
    } else { #ARFIMA
      if (glpOrder==1) {
        d <- beta[1]
        if (abs(d) >= dfHi) {
          return(entropyPenalty)
        }
      } 
    } #ARMA component
    if ((p>0 || q>0) && any(abs(beta[(1+glpAdd) : (p+q+glpAdd)])>=1.0)) {
      return(entropyPenalty)
    }
    if(p>0) phi <- try(PacfToAR(beta[(1+glpAdd):(p+glpAdd)]))
    if(q>0) theta <- try(PacfToAR(beta[(p+glpAdd+1):(p+q+glpAdd)]))
    if (!is.numeric(phi) || !is.numeric(theta)) {
      return(entropyPenalty)
    }
#exact
    if (likAlg=="exact") {
    r <- try(artfimaTACVF(d=d, lambda=lambda, phi = phi, theta = theta, 
                        maxlag = n-1))
    if (!is.numeric(r)) {
      negLL <- entropyPenalty
    } else {
      negLL <- try(-DLLoglikelihood(r, w), silent=TRUE)
    }
    negLL <- ifelse(is.numeric(negLL), negLL, entropyPenalty)
    } else { #Whittle
      fp <- artfimaSDF(n=n, d=d, lambda=lambda, phi=phi, theta=theta, 
                       plot="none")
      negLL <- mean(Ip/fp)
    }
#
#debugging...##############################
#cat("\n ***********iter = ", count, fill=TRUE)
#cat("negLL=", negLL, fill=TRUE)
#cat("beta=",beta,fill=TRUE)
#cat("d=", d, ",  lambda=", lambda, fill=TRUE)
#cat("r[1:10] = ", r[1:10], fill=TRUE)
#cat("w[1:10] = ", w[1:10], fill=TRUE)
##########################################
    negLL
  }#end Entropy()
#
#trace=6 for full output
  trace <- 0
  #
#####
#####SECOND SECTION: determining the parameter estimates
#
#Brent for ARTFIMA(0,0,0) with fixd (only lambda estimated)
  if (length(binit)==1 && is.numeric(fixd) && glpOrder==2) {
    optAlg <- "Brent"
    binit[1] <- 0.02 #initial value for lambda in constrained model
    ans<-optim(par=binit, fn=Entropy, method="Brent", upper=lambdaHi, 
               lower=lambdaLo, control=list(trace=trace), hessian=TRUE)
  } 
  #nbeta > 0
  else {
    #BEGIN: call opt()
    if (length(binit) > 0) {
      #we use "BFGS" with penalty as first choice, followed by others if needed
      #BEGIN: initialization
      if (length(b0) == 0){
        if (length(binit) > 0) { #non-null model
          if(glpOrder==2) {
            if (is.numeric(fixd)) {
              binit[1] <- 0.025 #lambda
            } else {
              binit[1] <- 0.3    #d
              binit[2] <- 0.025  #lambda
            }
          } else {
            if(glpOrder==1) {
              binit[1] <- 0.2 #d
            }
          }
          if (p > 0) {
            phiInit <- ARToPacf(rep(c(0.1, -0.1), p)[1:p])
            binit[glpAdd+(1:p)] <- phiInit
          }
          if (q > 0) {
            thetaInit <- ARToPacf(rep(c(0.1, -0.1), q)[1:q])
            binit[glpAdd+p+(1:q)] <-thetaInit
          }
          
        } else {
          binit <- b0 #special intialization
        }
      }  #END: initialization
      #default is "BFGS" but we try others if there is a problem
      optAlg <- "BFGS"
      ans <- try(optim(par=binit, fn=Entropy, method="BFGS", 
                       control=list(trace=trace, maxit=500), hessian=TRUE),
                 silent=TRUE)
      #try "L-BFGS-U" if error
      if(class(ans)=="try-error" || ans$convergence>0) {
        optAlg <- "L-BFGS-B"
        ans <- try(optim(par=binit, fn=Entropy, method="L-BFGS-B", lower=blo, 
                         upper=bhi, control=list(trace=trace, maxit=500), 
                         hessian=TRUE), silent=TRUE)
      }
      #try CG if error
      if(class(ans)=="try-error" || ans$convergence>0) {
        optAlg <- "CG"
        ans <- try(optim(par=binit, fn=Entropy, method="CG", 
                         control=list(trace=trace, maxit=500), hessian=TRUE),
                   silent=TRUE)
      }
      #try Nelder-Mead if error
      if(class(ans)=="try-error" || ans$convergence>0) {
        optAlg <- "Nelder-Mead"
        ans <- try(optim(par=binit, fn=Entropy, method="Nelder-Mead", 
                         control=list(trace=trace, maxit=500), hessian=TRUE),
                   silent=TRUE)
      }
      #finished with optim() else if length(binit) = 0, null case
      } else {
      #at present we only allow all parameters null
        ans <- NULL
        r <- try(artfimaTACVF(d=numeric(0), lambda=numeric(0), phi = numeric(0), 
                            theta = numeric(0), maxlag = n-1))
        if (!is.numeric(r)) {
          negLL <- entropyPenalty
        } else {
          negLL <- try(-DLLoglikelihood(r, w), silent=TRUE)
        }
        ans$value <- negLL
        ans$hessian <- ans$par <- numeric(0)
        ans$convergence <- 0
      }
    }
  #
  #THIRD SECTION: wrapping up
  negLL <- ans$value
  bHat <- ans$par
  lambdaHat <- dHat <- phiHat <- thetaHat <- numeric(0)
#BEGIN: get dHat ...
#get dHat and lambdaHat and test for boundary estimates
  onBoundary <- FALSE
  if (glpOrder > 0)  {
    dHat <- bHat[glpOrder]
  }
  if (glpOrder == 1 && abs(abs(dHat)-dfHi)<0.01) {
    onBoundary <- TRUE
  }
  if (glpOrder==2) {
    if (is.null(fixd)) {
      dHat <- bHat[1]
      lambdaHat <- bHat[2]
      } else {
        dHat <- fixd
        lambdaHat <- bHat[1]
      }
#only about upper boundary for lambda
    distBoundary = min(c(abs(lambdaHi-lambdaHat), abs(dHat-dHi)))
    if (distBoundary < 0.01) {
      onBoundary <- TRUE
    }
  }#end glpOrder==2
#END: get dHat ...
#
  if (p > 0) {
    phiHat <- PacfToAR(bHat[(1+glpAdd):(p+glpAdd)])
  }
  if (q > 0) {
    thetaHat <- PacfToAR(bHat[(p+1+glpAdd):(p+q+glpAdd)])
  }
  rHat <- artfimaTACVF(d=dHat, lambda=lambdaHat, 
                   phi = phiHat, theta = thetaHat, maxlag = n-1)
  convergence <- ans$convergence
#since Entropy is used, Hessian is pd
  varbeta <- Hinv<-try(solve(ans$hessian), silent=TRUE)
  if(!all(is.numeric(Hinv))) Hinv <- matrix(NA, nrow=nbeta, ncol=nbeta)
  if(!any(is.na(Hinv)) && all(diag(Hinv)>0)) { #next square-root diagnonal
    sebHat <- suppressWarnings(sqrt(diag(Hinv)))
    } else {
      sebHat<-rep(NA, nbeta)
    }
  if (is.numeric(fixd)) sebHat <- c(0, sebHat) 
  rhoHat <- rHat[-1]/rHat[1]
  seMean <- sqrt(var(w)/n*(1+2*sum(1-(1:(n-1))/n*rhoHat^2))/n)
  constantHat <- mnw
  res <- try(DLResiduals(rHat, w), silent=TRUE)
  if (class(res)=="try-error") {
    res <- NA
  }
  ansEx <- try(exactLoglikelihood(rHat, w), silent=TRUE)
  if(class(ansEx)!="try-error") { #possible converged but still problem
    LL <- ansEx$LL
    sigmaSq <- ansEx$sigmaSq
    } else {
      LL <- NA
      sigmaSq <- NA
    }
  if (likAlg%in%c("Whittle")) { #adjust sebHat
    if (identical(is.numeric(sebHat)&&sigmaSq>=0, TRUE)) {
        sebHat <- sqrt(sigmaSq)*sebHat/sqrt(n)
        varbeta <- sigmaSq*varbeta
    } else {
        sebHat <- rep(NA, nbeta)
        varbeta <- NA
    }
  }
#
  snr <- (varw-sigmaSq)/sigmaSq
  K <- nbeta
  aic <- (-2)*LL + 2*(K+2)
  bic <- (-2)*LL + (K+2)*log(length(w))
  out<-list(dHat=dHat, lambdaHat=lambdaHat, phiHat=phiHat, thetaHat=thetaHat, 
            constant=constantHat, sigmaSq=sigmaSq, bHat=bHat, seMean=seMean, 
            se=sebHat, n=n, snr=snr, likAlg=likAlg, LL=LL, aic=aic, bic=bic,
            nbeta=nbeta, convergence=convergence, glp=glp, b0=ans$par, 
            arimaOrder=arimaOrder, glpOrder=glpOrder, fixd=fixd, glpAdd=glpAdd,
            tacvf=rHat, z=z, res=res, nullModelLogLik=nullModelLoglikelihood, 
            onBoundary=onBoundary, message=ans$message, optAlg=optAlg, 
            varbeta = varbeta, hessian=ans$hessian)
 class(out) <- "artfima"
 out
}


==> code_v0.1_finance/R_package/artfima/R/artfimaSDF.R <==
#Source: artfimaSDF.R
#spectral density function at Fourier frequencies given n
#area under sdf (0, pi) is half the time series variance assuming innovation
#  variance equals 1.0.
#
artfimaSDF <-function(n=100, d=0, lambda=0, phi=numeric(0), theta=numeric(0), 
                     obj=NULL, plot=c("loglog", "log", "none")) {
  plot <-  match.arg(plot)
  if (!is.null(obj)) {
    if ("artfima" == class(obj)) {
      d <- obj$dHat
      lambda <- obj$lambdaHat
      phi <- obj$phiHat
      theta <- obj$thetaHat
    }
  }  
  lams <- 2*pi*seq(from=1/n, to=1/2, by=1/n)
  if (length(lambda)==0) {
    s <- sdfarfima(n, d=d, phi=phi, theta=theta)
    if (plot=="none") {
      return(s)
    }
    if (plot=="log") {
      plot(lams, log(s), type="l", xlab="frequency", ylab="log sdf")
    } else {
      plot(log(lams), log(s), type="l", xlab="log frequency", ylab="log sdf")
    }
    return(s)
  }
  nf <- length(lams)
  a <- outer(lams, 1:length(theta))
  if (length(theta)>0) {
    C <- cbind(1, cos(a))%*% c(1, -theta)
    S <- sin(a) %*% theta
  } else {
    C <- 1
    S <- 0
  }
  num <- as.vector(C*C + S*S)
  a <- outer(lams, 1:length(phi))
  if (length(phi)>0) {
    C <- cbind(1, cos(a))%*% c(1, -phi)
    S <- sin(a) %*% phi
  } else {
    C <- 1
    S <- 0
  }
  den <- as.vector(C*C+S*S)
  s1 <- num/den
  s2 <- (1 + exp(-2*lambda) - (2*cos(lams))/exp(lambda))^(-d)
  s <- s1*s2
  if (plot=="none") {
    return(s)
  }
  if (plot=="log") {
    plot(lams, log(s), type="l", xlab="frequency", ylab="log sdf")
  } else {
    plot(log(lams), log(s), type="l", xlab="log frequency", ylab="log sdf")
  }
  s
}

sdffi <- function(n, d, lambda){
  w <- 2*pi*seq(from=1/n, to=1/2, by=1/n)
  (1 + exp(-2*lambda) - (2*cos(w))/exp(lambda))^(-d)
}

sdfarfima<- function(n, d=0, phi=numeric(0), theta=numeric(0)) {
  #model assumed stationary and invertible
  lams <- 2*pi*seq(from=1/n, to=1/2, by=1/n)
  nf <- length(lams)
  a <- outer(lams, 1:length(theta))
  if (length(theta)>0) {
    C <- cbind(1, cos(a))%*% c(1, -theta)
    S <- sin(a) %*% theta
  } else {
    C <- 1
    S <- 0
  }
  #num <- as.vector(C*C + S*S)/(2*pi)#adjust area
  num <- as.vector(C*C + S*S)
  a <- outer(lams, 1:length(phi))
  if (length(phi)>0) {
    C <- cbind(1, cos(a))%*% c(1, -phi)
    S <- sin(a) %*% phi
  } else {
    C <- 1
    S <- 0
  }
  den <- as.vector(C*C+S*S)
  s1 <- num/den
  if (length(d)==0) {
    s2 <- 1
  } else {
    s2 <- (2*sin(lams/2))^(-2*d)
  }
  s1*s2
}


==> code_v0.1_finance/R_package/artfima/R/artfimaTACVF.R <==
#Source: artfimaTACVF.R
#autocovariance for stationary ARTFIMA
#
"artfimaTACVF"   <-  
  function(d=numeric(0), lambda=numeric(0), phi = numeric(0), 
           theta = numeric(0), maxlag, sigma2 = 1, obj=NULL)
  {
    if (!is.null(obj)) {
      if ("artfima" == class(obj)) {
        d <- obj$dHat
        lambda <- obj$lambdaHat
        phi <- obj$phiHat
        theta <- obj$thetaHat
        sigma2 <- obj$sigmaSq
      }
    }  
    #**WARNING**:assumes phi and theta in admissible region!!
    #use invertibleQ(phi) and invertibleQ(theta) prior to using artfimaTACVF!
    ARMALength <- sum(length(phi),length(theta))
    ARTFIMALength <- ARMALength+sum(length(d), length(lambda))
    isWhiteNoise <- identical(0==sum(ARTFIMALength),TRUE)
    if (isWhiteNoise) return(c(sigma2, rep(0, maxlag)))
#pure ARMA
    isARMA <- identical(length(d)==0,TRUE)||identical(d==0,TRUE) 
    if (isARMA) 
      return(tacvfARMA(phi = phi, theta = theta, maxlag = maxlag, 
                       sigma2 = sigma2))
#fractional acvf
    lagTrunc <- 2*max(128, nextn(maxlag, factors = 2))
    if (identical(lambda>1e-7,TRUE)) {
      x <- tacvfFI(d = d, lambda=lambda, maxlag = lagTrunc)
    } else {
      x <- tacvfFDWN(dfrac = d, maxlag = lagTrunc)
    }
    if (ARMALength==0) return(sigma2*x[1:(maxlag+1)])
#ARMA case
    y <- tacvfARMA(phi = phi, theta = theta, maxlag = lagTrunc, sigma2 = 1)
    z <- sigma2*mix(x, y)
    z[1:(maxlag+1)]
  }
#
#note domain of d are the real numbers
#requires package gsl
tacvfFI <-
  function(d, lambda, maxlag, sigma2=1){
    if (abs(d)<1e-8) return(c(1,rep(0,maxlag)))
    k <- 0:maxlag
    if (d>0) {
      exL <- min(exp(-2*lambda), 0.99)
      A <- hyperg_2F1(d, d + k, 1 + k, exL)
      #HACK - handle error with hyper_2F1() !!!!!!!!!!!!!!!!!!!!
      if (NaN %in% A) {#check for error
        stop("error: NaN from hyperg_2F1()in tacvfFI()")
      }
      C <- k*lambda + lgamma(1+k)
      B <- lnpoch(d,k)
      ans <- A*exp(B-C)
    } else { #Approximation when d<0. When d<-0.499, acvf is neglible.
      ans <- exp(-lambda*(0:maxlag))*tacvfFDWN(max(d,-0.499), maxlag)
    }
    sigma2*ans
  }
#
"tacvfFARMA"   <-  
function(phi = numeric(0), theta = numeric(0), dfrac = 0, 
         maxlag, sigma2 = 1)
{
#phi, theta: NOT VALIDATED!!
#assumes phi and theta in admissible region and abs(d)<0.5
#white noise case
  ARMALength <- sum(length(phi),length(theta))
  isWhiteNoise <- 0==sum(ARMALength,dfrac) #works if drfrac=0 or numeric(0)
  if (isWhiteNoise) return(c(sigma2, rep(0, maxlag)))
  isARMA <- identical(0==dfrac,TRUE)||(length(dfrac)==0)
  if (isARMA) return(tacvfARMA(phi = phi, theta = theta, maxlag = maxlag, 
                          sigma2 = sigma2))
  lagTrunc <- 2*max(128, nextn(maxlag, factors = 2))
  x <- tacvfFDWN(dfrac = dfrac, maxlag = lagTrunc)
  if (ARMALength==0) return(sigma2*x[1:(maxlag+1)])
  y <- tacvfARMA(phi = phi, theta = theta, maxlag = lagTrunc, sigma2 = 1)
  z <- sigma2*mix(x, y)
  z[1:(maxlag+1)]
}
#acvf fractionally differenced white noise
#
"tacvfFDWN"   <-  
  function(dfrac, maxlag, sigma2=1)
  {
    if (dfrac>0.499) dfrac <- 0.499
    x   <-   numeric(maxlag + 1)
    x[1]   <-   gamma(1 - 2 * dfrac)/gamma(1 - dfrac)^2
    for(i in 1:maxlag)
      x[i + 1]   <-   ((i - 1 + dfrac)/(i - dfrac)) * x[i]
    x*sigma2
  }
"tacvfARMA" <-  
  function(phi = numeric(0), theta = numeric(0), maxlag = 20, 
           sigma2 = 1)
  {
    p <-length(phi)
    q <- length(theta)
    maxlagp1 <- maxlag + 1  
    if(max(p, q) == 0) {
      return(c(sigma2, numeric(maxlag)))
    }
    r   <-   max(p, q) + 1
    b   <-   numeric(r)
    C   <-   numeric(q + 1)  
    C[1]   <-   1
    theta2   <-   c(-1, theta)
    phi2   <-   numeric(3 * r)
    phi2[r]   <-   -1
    if(p > 0) {
      phi2[r + 1:p]   <-   phi
    }
    if(q > 0) {
      for(k in 1:q) {
        C[k + 1] <- (-theta[k])
        if(p > 0) {
          for(i in 1:min(p, k)) {
            C[k + 1] <- C[k + 1] + phi[i] * C[k + 1 - i]
          }
        }
      }
    }  
    for(k in 0:q) {
      for(i in k:q) {
        b[k + 1]   <-   b[k + 1] - theta2[i + 1] * C[i - k + 1]
      }
    }
    if(p == 0) {
      g   <-   c(b, numeric(maxlagp1))[1:maxlagp1]
      return(g)
    }
    else if(p > 0) {
      a   <-   matrix(numeric(r^2), ncol = r)
      for(i in 1:r) {
        for(j in 1:r) {
          if(j == 1) {
            a[i, j]   <-   phi2[r + i - 1]
          }
          else if(j != 1) {
            a[i, j] <- phi2[r + i - j] + phi2[r + i + j - 2]
          }
        }
      }
      g   <-   solve(a,  - b)
      if(length(g) <= maxlag) {
        g   <-   c(g, numeric(maxlagp1 - r)) 
        for(i in (r + 1):maxlagp1) {
          g[i]   <-   phi %*% g[i - 1:p]
        }
        return(sigma2*g[1:maxlagp1])
      }
      else if(length(g) >= maxlagp1) {
        return(sigma2*g[1:maxlagp1])
      }
    }
  }

"symtacvf"   <-  
  function(x)
  {
    c(rev(x[-1])[-1], x)
  }

mix <- function(x, y) {
  n <- 2*length(x)-2
  rev(Re(
    fft(fft(symtacvf(x)) * fft(symtacvf(y)), inverse = TRUE)/n
    )[(n/2 - 1):(n - 1)])
}






==> code_v0.1_finance/R_package/artfima/R/artsim.R <==
#Source: artsim.R
artsim <- function(n=100, alpha=2, d=0, lambda=0, phi=numeric(0), 
                   theta=numeric(0), mean=0, sigma2=1, obj=NULL) {
    if (identical(class(obj),"ARTFIMA")) {
      d <- obj$dHat
      lambda <- obj$lambdaHat
      mean <- obj$constant
      sigma2 <- obj$sigmaSq
      phi <- obj$phi
      theta <- obj$theta
      print("doesn't hit")
    }
  #print("hits 6")
  r <- artfimaTACVF(d=d, lambda=lambda, phi=phi, theta=theta, maxlag=n-1)
  mean+sigma2*DLSimulate(n, r, rand.gen=rstable, alpha=alpha, beta=0)
}


==> code_v0.1_finance/R_package/artfima/R/bestmodels.R <==
#Source: bestmodels.R
#includes functions: best_glp_models, best_models_serial, best_models_parll,
# KEval
Kbest_glp_models <- function(z, glp = c("ARTFIMA", "ARFIMA", "ARIMA"), parMax=4, 
                            likAlg = c("exact", "Whittle"), d = 0, ...) {
#ranked AIC/BIC glp models with K parameters
  stopifnot(is.numeric(z))
  stopifnot(length(z)>=50)
  p <- q <- parMax
  ps <- 0:p
  qs <- 0:q
#set likelihood to -1e200
  LL_model <- matrix(-1e200, nrow=p+1, ncol=q+1)
  bicPenalty <- aicPenalty <- LL_model
  rn <- paste0(paste0("AR(", ps),")")
  cn <- paste0(paste0("MA(", qs),")")
  rownames(LL_model) <- rn
  colnames(LL_model) <- cn
  startTime <- proc.time()[3]
  glpOrder <-switch(glp, "ARTFIMA"=2, "ARFIMA"=1, "ARIMA"=0)
  for (i in 1:(p+1)) {
    for (j in 1:(q+1)) {
      if ( glpOrder+ps[i]+qs[j] > parMax ) {
        next
      }
      LL_model[i,j] <- artfima(z, glp=glp, arimaOrder=c(ps[i], d, qs[j]),
                               likAlg=likAlg, ...)$LL
      aicPenalty[i,j] <- 2*(ps[i]+qs[j]+glpOrder+2) #add 2. Cf arima()
      bicPenalty[i,j] <- log(length(z))*(ps[i]+qs[j]+glpOrder+2)
    }
  }
  totTime <- proc.time()[3] - startTime
  #
  aic_model <- (-2*LL_model) + aicPenalty
  indaic <- min(aic_model)==aic_model
  pOpt = ps[as.logical(apply(indaic, 1, sum))]
  qOpt = qs[as.logical(apply(indaic, 2, sum))]
  bestaicModel <- paste0(glp, "(", pOpt, ",", qOpt, ")" )
  bestaic <- min(aic_model)
  #
  bic_model <- (-2*LL_model) + bicPenalty
  indbic <- min(bic_model)==bic_model
  pOpt = ps[as.logical(apply(indbic, 1, sum))]
  qOpt = qs[as.logical(apply(indbic, 2, sum))]
  bestbicModel <- paste0(glp, "(", pOpt, ",", qOpt, ")" )
  bestbic <- min(bic_model)
  ans <- list(LL=LL_model, artfima_time = totTime, 
              aic=list(bestaic=bestaic, bestaicModel=bestaicModel, 
                       aic=aic_model),
              bic=list(bestbic=bestbic, bestbicModel=bestbicModel, 
                       bic=bic_model)
  )
  ans
}

best_models_serial <- function(z, parMax=4, nbest=4, 
            likAlg = c("exact", "Whittle"), plausibilityQ=TRUE, d=0, ...) {
  outARIMA <- Kbest_glp_models(z, glp="ARIMA", parMax=parMax, 
                              likAlg = likAlg, d = d)
  outARFIMA <- Kbest_glp_models(z, glp="ARFIMA", parMax=parMax, 
                              likAlg = likAlg, d = d)
  outARTFIMA <- Kbest_glp_models(z, glp="ARTFIMA", parMax=parMax, 
                              likAlg = likAlg, d = d)
  #
  aics <- c(as.vector(outARIMA$aic$aic), as.vector(outARFIMA$aic$aic),
            as.vector(outARTFIMA$aic$aic))
  bics <- c(as.vector(outARIMA$bic$bic), as.vector(outARFIMA$bic$bic),
            as.vector(outARTFIMA$bic$bic))
  p1 <- nrow(outARIMA$bic$bic)
  q1 <- ncol(outARIMA$bic$bic)
  armaLab1 <- as.vector(outer(0:(p1-1), 0:(q1-1), FUN=function(x,y) 
    paste0("ARIMA(",  x,",",d,",",y, ")")))
  p1 <- nrow(outARFIMA$bic$bic)
  q1 <- ncol(outARFIMA$bic$bic)
  armaLab2 <- as.vector(outer(0:(p1-1), 0:(q1-1), FUN=function(x,y) 
    paste0("ARFIMA(", x,",",d,",",y, ")" )))
  p1 <- nrow(outARTFIMA$bic$bic)
  q1 <- ncol(outARTFIMA$bic$bic)
  armaLab3 <- as.vector(outer(0:(p1-1), 0:(q1-1), FUN=function(x,y) 
    paste0("ARTFIMA(", x,",",d,",",y, ")")))
  armaLab <- c(armaLab1, armaLab2, armaLab3)
  ind <- order(aics)
  aics <- aics[ind]
  armaLab <- armaLab[ind]
  names(aics) <- armaLab
  aics <- aics[1:nbest]
  armaLab <- c(armaLab1, armaLab2, armaLab3)
  ind <- order(bics)
  bics <- bics[ind]
  armaLab <- armaLab[ind]
  names(bics) <- armaLab
  bics <- bics[1:nbest]
  ans <- list(aic=aics, bic=bics)
  class(ans) <- "bestmodels"
  ans 
}

bestModels <- function(z, parMax = 4, nbest=4, likAlg = c("exact", "Whittle"), 
                        d = 0, ...) {
  stopifnot(is.numeric(z))
  stopifnot(length(z)>=50)
  best_models_serial(z, parMax=parMax, nbest=nbest, likAlg = likAlg, d = d, ...)  
}

best_glp_models <- function(z, glp = c("ARTFIMA", "ARFIMA", "ARIMA"), p=2, q=2, 
                            likAlg = c("exact", "Whittle"), d = 0, ...) {
  stopifnot(p>0 || q>0)
  stopifnot(is.numeric(z))
  stopifnot(length(z)>=50)
  ps <- 0:p
  qs <- 0:q
  LL_model <- matrix(numeric(0), nrow=p+1, ncol=q+1)
  bicPenalty <- aicPenalty <- LL_model
  rn <- paste0(paste0("AR(", ps),")")
  cn <- paste0(paste0("MA(", qs),")")
  rownames(LL_model) <- rn
  colnames(LL_model) <- cn
  startTime <- proc.time()[3]
  glpOrder <-switch(glp, "ARTFIMA"=2, "ARFIMA"=1, "ARIMA"=0)
  for (i in 1:(p+1)) {
    for (j in 1:(q+1)) {
      LL_model[i,j] <- artfima(z, glp=glp, arimaOrder=c(ps[i], d, qs[j]),
                               likAlg=likAlg, ...)$LL
      aicPenalty[i,j] <- 2*(ps[i]+qs[j]+glpOrder+2) #add 2. Cf arima()
      bicPenalty[i,j] <- log(length(z))*(ps[i]+qs[j]+glpOrder+2)
    }
  }
  totTime <- proc.time()[3] - startTime
  #
  aic_model <- (-2*LL_model) + aicPenalty
  indaic <- min(aic_model)==aic_model
  pOpt = ps[as.logical(apply(indaic, 1, sum))]
  qOpt = qs[as.logical(apply(indaic, 2, sum))]
  bestaicModel <- paste0(glp, "(", pOpt, ",", qOpt, ")" )
  bestaic <- min(aic_model)
  #
  bic_model <- (-2*LL_model) + bicPenalty
  indbic <- min(bic_model)==bic_model
  pOpt = ps[as.logical(apply(indbic, 1, sum))]
  qOpt = qs[as.logical(apply(indbic, 2, sum))]
  bestbicModel <- paste0(glp, "(", pOpt, ",", qOpt, ")" )
  bestbic <- min(bic_model)
  ans <- list(LL=LL_model, artfima_time = totTime, 
              aic=list(bestaic=bestaic, bestaicModel=bestaicModel, 
                       aic=aic_model),
              bic=list(bestbic=bestbic, bestbicModel=bestbicModel, 
                       bic=bic_model)
  )
  ans
}


==> code_v0.1_finance/R_package/artfima/R/ifisher.R <==
ifisher <- function(d = numeric(0), lambda = numeric(0),  phi = numeric(0), 
                    theta = numeric(0), sigma2 = 1, n = 1, obj=NULL, 
                    alg=c("Fisher", "Whittle", "approx")) {
  if (!is.null(obj)) {
    if ("artfima" == class(obj)) {
      d <- obj$dHat
      lambda <- obj$lambdaHat
      phi <- obj$phiHat
      theta <- obj$thetaHat
      sigma2 <- obj$sigmaSq
    }
  }
  alg <- match.arg(alg)
  if(length(phi)>0 || length(theta)> 0) {
    stop("only TFD and FD implemented at this time - ARMA extension soon!")
  }
  if ((lambda==0 || length(lambda)==0)) { #FD
    f <- dilog(1)
    se <- sqrt(diag(solve(f*n)))
    } else { #TFD 
    v11 <- switch(alg,
      Fisher = dilog(exp(-lambda)),
      Whittle = getWv11(lambda),
      approx = exp(-2*lambda)*(1+ 0.5*exp(-2*lambda)))
    v22 <- (d^2)*exp(-2*lambda)/(1-exp(-2*lambda))
    v12 <- d*log(1-exp(-2*lambda))
    f <- matrix(c(v11,v12,v12,v22), ncol=2, 
                dimnames=list(c("d", "lambda"),c("d", "lambda")))
    se <- sqrt(diag(solve(f*n)))
    }
  list(se = se, f = f)
}

getWv11 <- function(lambda){
  v11d <- function(lam, w) {
    -log(1+exp(-2*lam)-2*cos(w)*exp(-lam))
  }
  f <- function(x) v11d(0.01, x)^2
  (integrate(f, lower=-pi, upper=pi)$value)/(4*pi)
}

"iARMA" <-
  function(phi = numeric(0), theta = numeric(0), period = 0)
  {
    ########information matrix of arma#####################
    if(!(InvertibleQ(phi) & InvertibleQ(theta))) {
      cat("Model is non-causal or non-invertible\n")
      return(NULL)
    }
    p <- length(phi)
    q <- length(theta)
    unames <- character(0)
    vnames <- character(0)
    if(p > 0) {
      if(p > 1) {
        vvmatrix <- (tccfAR(phi, phi)[ - (1:(p - 1))])[ - (p + 
                                                             1)]
      }
      else if(p == 1) {
        vvmatrix <- tccfAR(phi, phi)[ - (p + 1)]
      }
      vvmatrix <- toeplitz(vvmatrix)
      imatrix <- vvmatrix
      if(!period) vnames <- paste("phi(", 1:p, ")", sep = "")
      else vnames <- paste("phi.",period,"(", 1:p, ")", sep = "")
    }
    if(q > 0) {
      if(q > 1) {
        uumatrix <- (tccfAR(theta, theta)[ - (1:(q - 1))])[ - (
          q + 1)]
      }
      else if(q == 1) {
        uumatrix <- tccfAR(theta, theta)[ - (q + 1)]
      }
      uumatrix <- toeplitz(uumatrix)
      imatrix <- uumatrix
      if(!period) unames <- paste("theta(", 1:q, ")", sep = "")
      else unames <- paste("theta.",period,"(", 1:q, ")", sep = "")
    }
    if(p > 0 && q > 0) {
      uvmatrix <- matrix(numeric(1), nrow = p, ncol = q)
      tuv <-  - tccfAR(phi, theta)
      for(i in 1:p) {
        for(j in 1:q) {
          uvmatrix[i, j] <- tuv[q + i - j]
        }
      }
      imatrix <- cbind(rbind(vvmatrix, t(uvmatrix)), rbind(uvmatrix, 
                                                           uumatrix))
    }
    
    inames <- c(vnames, unames)
    dimnames(imatrix) <- list(inames, inames)
    return(imatrix)
  }
"tccfAR" <-
  function(phi, theta)
  {
    #auxilary function used with iarma#########
    #computes the theoretical cross-covariance function of two autoregressions
    # z[t]-phi[1] z_[t-1] --- phi[p] z[t-p]     = a[t]
    # z[t]-theta[1] z_[t-1] --- theta[q] z[t-q] = a[t]
    # where p, q are length(phi), length(theta)
    p <- length(phi)
    q <- length(theta)
    if(p == 0 || q == 0)
      return(numeric(0))
    k <- p + q
    rhs <- c(-1, rep(0, k - 1))
    A <- matrix(numeric(k^2), nrow = k, ncol = k)
    for(i in 1:k) {
      for(j in 1:k) {
        imj <- i - j
        ijq <- i + j - q - 1
        if(i > q) {
          if(i > j && imj <= q)
            A[i, j] <- theta[imj]
          else if(i > q && imj == 0)
            A[i, j] <- -1
        }
        else {
          if(ijq > 0 && ijq <= p)
            A[i, j] <- phi[ijq]
          else if(ijq == 0)
            A[i, j] <- -1
        }
      }
    }
    return(solve(A, rhs))
  }

"psiwtsAR" <-
  function(phi, maxlag)
  {
    p <- length(phi)
    if(p == 0) return(0)
    x <- numeric(maxlag + 1)
    x <- 1
    for(i in 1:p) {
      x[i + 1] <- crossprod(phi[1:i], (rev(x))[1:i])
    }
    if(maxlag > p) {
      for(i in (p + 1):maxlag) {
        x[i + 1] <- crossprod(phi, (rev(x))[1:p])
      }
    }
    return(x)
  }

InvertibleQ <- 
  function(phi){
    if(length(phi) == 0) return(T)
    return(all(abs(ARToPacf(phi))<1))
  }

"ARToPacf"   <-  
  function(phi){
    phik <- phi
    L <- length(phi)
    if(L == 0) return(numeric(0))
    pi <- numeric(L)
    for (k in 1:L){
      LL <- L+1-k
      pi[L+1-k] <- a <- phik[LL]
      phikp1 <- phik[-LL]
      if(abs(a)==1) break
      phik <- (phikp1+a*rev(phikp1))/(1-a^2)
    }
    pi
  }

"PacfToAR" <-
  function(pi){
    L <- length(pi)
    if (L == 0) return(numeric(0))
    if (L == 1) return(pi)
    phik <- pi[1]
    for (k in 2:L){
      phikm1 <- phik
      phik <- c(phikm1-pi[k]*rev(phikm1),pi[k])
    }
    phik
  }




==> code_v0.1_finance/R_package/artfima/R/plot.artfima.R <==
plot.artfima <- function(x, which=c("all","logsdf", "loglogsdf", "res"),  
                         mainQ=TRUE, subQ=TRUE, lag.max=30, ...) {
  stopifnot("artfima" %in% class(x))
  which <- match.arg(which)
  if (which=="res" || which=="all") {
    res <- x$res
    n <- length(res)
    if (lag.max >= n) {
      lag.max <- n-1
    }
    clim <- 1.96/sqrt(n)
    layout(matrix(1:2, nrow=2))
    r <- as.vector(acf(res, lag.max=lag.max, plot=FALSE)$acf)[-1]
    rmax <- max(c(clim, abs(r)))*1.03
    plot(1:lag.max, r, xlab="lag", ylab="residual SACF", ylim=c(-rmax, rmax), 
         pch=16, type="o")
    abline(h=clim, col="red")
    abline(h=-clim, col="red")
    Qk <- n*(n+2)*cumsum(r^2/(n-(1:lag.max)))
    df <- 1:lag.max
    #df <- (1:lag.max)-x$nbeta
    #i0 <- which(df==0)
    #df <- df[-(1:i0)]
    #Qk <- Qk[-(1:i0)]
    pv <- 1-pchisq(Qk, df)
    plot(1:lag.max, pv, xlab="lag", ylab="p-value", ylim=c(0,1.05), pch=16, 
         type="o")
    abline(h=0.05, col="red")
    layout(1)
  } 
  if(which=="logsdf" || which=="loglogsdf" || which=="all") {
    p <- x$arimaOrder[1]
    q <- x$arimaOrder[3]
    sigmaSq <- x$sigmaSq
    if (mainQ) {
      mainTitle <- paste0(x$glp, "(", p, ",", 0, ",", q, ")" )
    } else {
      mainTitle <- ""
    }
    if (subQ) {
      subTitle <- paste0(x$glp, "(", p, ",", 0, ",", q, ")" )
    } else {
      subTitle <- ""
    }
    w <- x$z
    n <- length(w)
    Ip <- Periodogram(w)
    fr <- (1/n)*(1:length(Ip))
    nplot <- max(n, 400) #0.5*nplot = number of ordinates
    y <- sigmaSq*artfimaSDF(n=nplot, obj=x, plot="none")
    yfr <- (1/nplot)*(1:length(y))
    if (which=="logsdf" || which=="all") {
      plot(fr, log(Ip), xlab="frequency", ylab="log power", 
           main=mainTitle, type="p", col=rgb(0,0,1,0.5),
           sub=subTitle)
      lines(fr, log(y), type="l", lwd=2, col="red")
    } 
    if (which=="loglogsdf" || which=="all") {
      plot(log(fr), log(Ip), xlab="log frequency", ylab="log power", 
           main=mainTitle, type="p", col=rgb(0,0,1,0.5),
           sub=subTitle)   
      lines(log(fr), log(y), type="l", lwd=2, col="red")
    }
  }
}


==> code_v0.1_finance/R_package/artfima/R/predict.artfima.R <==
predict.artfima <- function(object, n.ahead = 10, ...) {
  z <- object$z
  n <- length(z)
  r <- (object$sigmaSq)*(object$tacvf)
  zm <- object$constant
  r <- artfimaTACVF(maxlag=n+n.ahead, obj=object)
  TrenchForecast(z, r, zm, n, maxLead=n.ahead)
}


==> code_v0.1_finance/R_package/artfima/R/print.artfima.R <==
print.artfima <-
function(x, ...){
  glp <- x$glp
  p <- x$arimaOrder[1]
  d <- x$arimaOrder[2]
  q <- x$arimaOrder[3]
  est <- numeric(0)
  estT <- character(0)
  glpOrder <- x$glpOrder
  est <- c(est, x$constant)
  estT <- c(estT, ifelse(d==0,"mean","constant"))
  if (glpOrder==2) {
    est <- c(est, x$dHat) #d is first
    estT <- c(estT, "d")
    est <- c(est, x$lambdaHat)
    estT <- c(estT, "lambda")
  } else {
    if(glpOrder==1) {
      est <- c(est, x$dHat)
      estT <- c(estT, "d")
    }
  }
  if(p>0) {
    est <- c(est, x$phiHat)
    estT <-c(estT, paste0("phi(", paste0(1:p, ")")))
  }
  if(q>0) {
    est <- c(est, x$thetaHat)
    estT <- c(estT, paste0("theta(", paste0(1:q, ")")))      
  }
  whichModel <- paste0(x$glp, "(", p, ",", d, ",", q, ")" )
  cat(paste0(whichModel, ", MLE Algorithm: ", x$likAlg, ", optim: ",x$optAlg),
      fill=TRUE)
  cat(paste0("snr = ", round(x$snr,3), ", sigmaSq = ", 
             x$sigmaSq), fill=TRUE)
  if (x$convergence!=0) {
    cat(paste0("Note: possible problem with convergence\n  convergence=",
               x$convergence), fill=TRUE)
    if (!is.null(x$message)) 
      cat(paste0("message =", x$message), fill=TRUE)
  }
  k <- length(est)
  LL <- x$LL
  aic <- -2*LL + 2*(k+1) #add 1 for mean to agree with arima()
  bic <- -2*LL + (k+1)*log(x$n)
  cat(paste0("log-likelihood = ", round(LL,2), ", AIC = ", round(aic,2), 
      ", BIC = ", round(bic,2)),  fill=TRUE)
  if (x$onBoundary) {
    cat("Warning: estimates converged to boundary!", fill=TRUE)
  }
  print(matrix(c(est, x$seMean, x$se), ncol=2, 
         dimnames=list(estT, c("est.", "se(est.)"))))   
}


==> code_v0.1_finance/R_package/artfima/R/print.bestmodels.R <==
#print.bestmodels
print.bestmodels <- function(x, ...) {
  aicN <- names(x$aic)
  nbest <- length(aicN)
  if (nbest <= 7) {
    cnames <- c("best", "2nd best", "3rd best", "4th best", "5th best", 
                "6th best", "7th best")[1:nbest]
  } else {
    cnames <- as.character(1:nbest)
  }
  aicX <- formatC(x$aic, digits=2, format="f")
  aicP <- formatC(exp(0.5*(x$aic[1] - x$aic)), digits=3, format="f")
  bicN <- names(x$bic)
  bicX <- formatC(x$bic, digits=2, format="f")
  bicP <- formatC(exp(0.5*(x$bic[1] - x$bic)), digits=3, format="f")
  m <- matrix(c(aicN,aicX,aicP,bicN,bicX,bicP), byrow=TRUE, nrow=6)
  dimnames(m) <- list(c("AIC models","AIC","p(AIC)","BIC models",
                        "BIC","p(BIC)"), cnames)
  print(as.data.frame.matrix(m))
}




==> code_v0.1_finance/R_package/artfima/R/tseg.R <==
tseg <- function(n, which=c("BJAR2","BJAR1", "BJAR3", "PWAR4", 
            "BJARMA11", "MHAR9", "NileMin", "SB32")) {
  which <- match.arg(which)
  ans <- switch(which,
         BJAR1 =   (1.17/(1-0.87)) + 
                  arima.sim(model=list(ar=0.87), n=n, sd=sqrt(0.09)),
         BJAR2 =   (14.35/(1-sum(c(1.42, -0.73)))) + 
              arima.sim(model=list(ar=c(1.42, -0.73)), n=n, sd=sqrt(227.8)),
         #sqrt(227.8) = 15.09304
         BJAR3 =   (11.31/(1-sum(c(1.57, -1.02, 0.21)))) + 
           arima.sim(model=list(ar=c(1.57, -1.02, 0.21)), n=n, sd=sqrt(218.1)),
         PWAR4 = arima.sim(model=list(ar=c(2.7607,-3.8106,2.6535,-0.9238)), 
                           n=n), #Percival and Walden, p.45
         BJARMA11 =  1.45/(1-0.92) +
           arima.sim(model=list(ar=0.92, ma=-0.58), n=n, sd=sqrt(0.097), 
                     n.start=1000), #sqrt(0.097)=0.3114482
         MHAR9 = 11.17 +
           arima.sim(model=list(ar=c(1.2434, -0.5192, 0,0,0,0,0,0, 0.1954)), 
                     n=n, sd=2.0569, n.start=1000),
           #McLeod, Hipel & Lennox (1978, p.581)
         NileMin = 11.48+artsim(n, d=0.393, sigma2=0.4894),
         SB32 = -0.5559+artsim(n, d=5/6, lambda=0.045, sigma2 = 3.573)
           )
  as.vector(ans)
}



==> code_v0.1_finance/R_package/install.R <==
###############################################################
#Instructions
#Reference https://cran.r-project.org/bin/windows/Rtools/
##############################################################
#1. Installing the artfima R package Reference https://cran.r-project.org/bin/windows/Rtools/
  #Install RTools on Window from https://cran.r-project.org/bin/windows/Rtools/rtools40-x86_64.exe
  #Run
  writeLines('PATH="${RTOOLS40_HOME}\\usr\\bin;${PATH}"', con = "~/.Renviron")
  #Restrart R and run
  Sys.which("make")
  #Run command and choose R package artfima_1.5.tar.gz when prompted
  install.packages(file.choose(), repos=NULL)

#2. Testing artfima installation
  #Load artfima and try the following code to test
  library(artfima)
  hist(artsim(n=100,d=0.3,lambda=0.025,alpha=2))


==> code_v0.1_finance/paramest_simulations.R <==
library(artfima)
library(tidyverse)


dat = artsim(n=10000,alpha=2, d=0.1,lambda=0.045)
S <- c()
N <- c(1:length(dat))
for (i in 1:length(dat)) {
  #print(i)
  S[i] = var(dat[1:i])
}
par(mfrow=c(1,1)) 
plot(x=N,y=dat,xlab="Time, t",ylab=expression('X'[t]),type="l")
plot(x=N,y=S,xlab="Time",ylab="Cumulative Variance",type="p")


dp=0.1
lp=0.045
J=1000
darr = c()
larr = c()
for (j in 1:1000) {
  x = artsim(n=10000,alpha=1.3, d=dp,lambda=lp)
  fit = artfima(x,glp="ARTFIMA",likAlg = "Whittle")
  darr[j] = fit$dHat
  larr[j] = fit$lambdaHat
}

meand = mean(darr)
biasd = dp-meand
sdarr = round(var(darr),5)
msed = round(sum((darr-meand)^2)/(J*(J-1)),5)
dlpl = quantile(darr,0.025)
drpl = quantile(darr,0.975)

meanl = mean(larr)
biasl = lp-meanl
slarr = round(var(larr),5)
msel = round(sum((larr-meanl)^2)/(J*(J-1)),5)
llpl = quantile(larr,0.025)
lrpl = quantile(larr,0.975)

